Computing Free Energies with Fluctuation Relations on Quantum Computers

Fluctuation relations allow for the computation of equilibrium properties, like free energy, from an ensemble of non-equilibrium dynamics simulations. Computing them for quantum systems, however, can be difficult, as performing dynamic simulations of such systems is exponentially hard on classical computers. Quantum computers can alleviate this hurdle, as they can efficiently simulate quantum systems. Here, we present an algorithm utilizing a fluctuation relation known as the Jarzynski equality to approximate free energy differences of quantum systems on a quantum computer. We discuss under which conditions our approximation becomes exact, and under which conditions it serves as a strict upper bound. Furthermore, we successfully demonstrate a proof-of-concept of our algorithm using the transverse field Ising model on a real quantum processor. The free energy is a central thermodynamic property that allows one to compute virtually any equilibrium property of a physical system. Thus, as quantum hardware continues to improve, our algorithm may serve as a valuable tool in a wide range of applications including the construction of phase diagrams, prediction of transport properties and reaction constants, and computer-aided drug design in the future.

==> anc/supplementary.tex <==
\documentclass[superscriptaddress,aps,9pt]{revtex4-2}
\usepackage[utf8]{inputenc}
\usepackage{graphicx}
\usepackage{verbatim}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{bm}
\usepackage{color}
\usepackage{braket}
\usepackage[linesnumbered,ruled,vlined]{algorithm2e}
\SetKwInput{KwInput}{Input}                % Set the Input
\SetKwInput{KwOutput}{Output}              % set the Output
\newcommand\mycommfont[1]{\footnotesize\ttfamily\textcolor{blue}{#1}}
\SetCommentSty{mycommfont}
\begin{document}
\title{SI for Computing Free Energies with Fluctuation Relations on Quantum Computers}
\author{Lindsay Bassman}
\affiliation{Lawrence Berkeley National Lab, Berkeley, CA 94720}
\author{Katherine Klymko}
\affiliation{Lawrence Berkeley National Lab, Berkeley, CA 94720}
\author{Diyi Liu}
\affiliation{Department of Mathematics, University of Minnesota, MN 55455}
\author{Norm M. Tubman}
\affiliation{NASA Ames Research Center, Mountain View, CA 94035}
\author{Wibe A. de Jong}
\affiliation{Lawrence Berkeley National Lab, Berkeley, CA 94720}

\maketitle

\section{Speed of $\lambda$ protocol}
The Jarzynski equality utilizes an ensemble of values for work performed as the system's parameter-dependent Hamiltonian $H(\lambda)$ is varied according to a well-defined protocol $\lambda(t)$.  The beauty of the Jazrynski equality is that it is arbitrary how this protocol is defined.  In general, however, the shorter the total time of the protocol, the more trajectories will be required to converge to an accurate free energy~\cite{oberhofer2005biased}.  
\begin{figure}[ht]
	\centering
	\includegraphics[scale=0.55]{figures/3q_QS_Tau_comparison.png}
	\caption{Percent error of the free energy differences computed with our algorithm for a 3-qubit system using two different total times $\tau$ for varying $\lambda$ from 0 to 1.  Errors are shown for various inverse temperatures $\beta$, with the faster protocol (blue) showing more error than the slower protocol (red), as expected.}
	\label{fig:FE_3q_QS}
\end{figure}
Figure \ref{fig:FE_3q_QS} demonstrates this notion.  It shows the percent error of the free energy differences computed with our algorithm on a quantum simulator for a 3-qubit TFIM for two different total times $\tau$ over which $\lambda$ is varied from 0 to 1.  The blue dots (connected with a line to guide the eye) give the percent error for various inverse temperatures $\beta$ when $\tau = 0.01$, while the red dots give the percent error when $\tau = 10$.  Simulations for each value of $\tau$ were run with 300 trajectories.  As expected, the slower $\lambda(t)$ protocol (i.e. when $\tau = 10$) gives more accurate results.  More trajectories would be required to reduce error in the faster protocol (i.e., $\tau = 0.01)$. For further demonstration of the difference between slow and fast $\lambda$ protocols, we show distributions of work run classically for an 8-qubit TFIM with initial parameters $\mu_x=1,J_z=1$ and final parameters $\mu_x=1.5,J_z=1$ at $\beta=0.5$ in Figure~\ref{fig:SI_histogram}. 
We see the general trend that the slower the pulling protocol, the narrower the distribution of work values ($\widetilde{W}$) collected from METTS.

\begin{figure}[ht]
	\centering
	\includegraphics[scale=0.75]{figures/wide_tilde.pdf}
	\caption{ Distributions of work values for different total evolution times. Calculations were run for an 8 qubit TFIM at $\beta = 0.5, \Delta \tau = 0.01$. }
	\label{fig:SI_histogram}
\end{figure}

\section{METTS/QMETTS Implementation}
The METTS protocol constructs a Markov chain of sampled pseudo-thermal states such that averages over the ensemble of states converge to correct thermal averages.  This enables us to approximate the thermal expectation value of an observable $\hat{O}$ at inverse temperature $\beta$ given by
\begin{equation}
    \langle \hat{O} \rangle_{\beta} = \text{tr}\left[\hat{O} \rho_{\beta} \right],
\end{equation}
where
\begin{align}
    \rho_{\beta} &= \frac{1}{\mathcal{Z}}\exp\left( - \beta H \right), \\
    \mathcal{Z} &= \text{tr} \big[ \exp \left( -\beta H \right) \big],
\end{align}
and $H$ is the system Hamiltonian.  In our case, $H$ is equal to either the initial Hamiltonian $H_i$ of the system initially at thermal equilibrium at inverse temperature $\beta$ or $H$ is the final system Hamiltonian after applying the $\lambda$ protocol.
As described in the main text, the procedure for generating the METTS ensemble goes as follows (see~\cite{bonnes2014light} as well)
\begin{enumerate}
    \item Start from a random classical product state (CPS) $|i \rangle$.
    \item Evolve the CPS in imaginary time to get the sampled pseudo-thermal state (i.e., a METTS) $| \phi_i \rangle = e^{-\beta H/2}| i \rangle$.
    \item Project back into a CPS basis with probability $p_{i \rightarrow j} = \langle \phi_i | j  \rangle$ (we alternate between projecting into the $z$- and $x$-basis).
    \item Continue to step 2, using this CPS to generate the next pseudo-thermal state.
\end{enumerate}

The thermal expectation value of a time-dependent observable $\hat{O}(t)$ can be computed from the METTS ensemble as
\begin{align}
    \langle &\hat{O}(t) \rangle_{\beta} \approx \overline{ \langle  \phi_i | U^{\dagger}(t) \hat{O} U(t) | \phi_i \rangle}
    \label{thermal_average}
\end{align}
where $U(t)$ is the time-evolution operator governing the time-dependence of the observable $\hat{O}$, and the bar signifies an ensemble average over the METTS samples $i$ at inverse temperature $\beta$. This becomes exact in the infinite sample size limit.  This enables us to compute, for example, the initial energy of system at thermal equilibrium by setting $\hat{O} = H_i$, and setting $t=0$, in which case the time-evolution operators simplify to the identity.  To measure the final energy of the system, we set $\hat{O} = H_f$ and the time-evolution operators will implement time evolution under the time-dependent Hamiltonian $H(\lambda(t))$, which varies according to the well-defined $\lambda$ protocol.  Using Trotter decomposition, we can approximate the time-evolution as
\begin{align}
    U(t) = e^{i H_{\lambda_1}\Delta t} e^{i H_{\lambda_{2}}\Delta t}... e^{iH_{\lambda_{f}}\Delta t}
\end{align}
where $H_{\lambda_n} = H(\lambda(n\Delta t))$.  

\begin{figure}
	\centering
	\includegraphics[scale=0.8]{figures/comparison_tilde.pdf}
	\caption{Running average of the initial energy and free energy difference as a METTS samples are included into the average. Calculations were run for an 8 qubit TFIM at $\beta = 1.0, \tau =1, \Delta \tau = 0.01$, and the two point measurement procedure was used. }
	\label{fig:SI_running}
\end{figure}

Figure~\ref{fig:SI_running} shows the running average of the initial energy, $\langle H_i \rangle$, as a function of METTS samples included in the ensemble. These calculations were run classically for an 8 qubit transverse field Ising model with initial parameters $\mu_x=1,J_z=1$ and final parameters $\mu_x=1.5,J_z=1$.  We see that both the initial energy and the free energy difference computed by averaging over the METTS ensemble converge to the analytic result quickly with sample size.

\section{Regimes where the approximation becomes exact}
Free energy differences $\Delta F$ between two states of a system may be computed with the Jarzynski equality
\begin{equation}
    e^{-\beta \Delta F} = \langle e^{-\beta W}\rangle
\end{equation}
where $\beta$ is the inverse temperature of the initial system assumed to be in thermal equilibrium, $W$ is the work performed in a single trajectory that evolves the system between the two states, and $\langle ... \rangle$ denotes an average over these trajectories.  Our algorithm can be used to compute an approximate free energy difference $\Delta \widetilde{F}$ for a closed quantum system by using a pseudo-work ($\widetilde{W}$) distribution derived from a METTS ensemble in the Jarzynski equality as follows
\begin{equation}
\label{si:free_tilde}
    e^{-\beta \Delta \widetilde{F}} = \langle e^{-\beta \widetilde{W}}\rangle.
\end{equation}
Here, we show that this approximation becomes exact in the limit of $\beta \rightarrow 0$ for all $\lambda$ protocols, and in the limit of $\beta \rightarrow \infty$ for adiabatic $\lambda$ protocols.  We begin by expanding the average over the exponentiated pseudo-works as
\begin{equation}
\label{si:work_tilde}
    \langle e^{-\beta \widetilde{W}}\rangle = \sum_{i}\frac{P(i)}{
    Z_0} e^{-\beta \big[ \bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}-\bra{\phi_i}H(0)\ket{\phi_i} \big]},
\end{equation}
where $P(i)$ is the probability density of the METTS $\ket{\phi_i}$ in the ensemble, $Z_0$ is the partition function of the initial system with Hamiltonian $H(0)$ at inverse temperature $\beta$, $U(t)$ is the time-evolution operator governing how the system evolves as the parameter $\lambda$ is varied, and $H(t)$ is the system's final Hamiltonian after the $\lambda$ protocol.  The pseudo-work $\widetilde{W}$ has been defined as the difference between the initial and final energies of the system since we have assumed a closed system.   The initial energy of the system is simply the expectation value of the initial Hamiltonian in the METTS  $\bra{\phi_i}H(0)\ket{\phi_i}$, while the final energy is the expectation value of the final Hamiltonian in the time-evolved METTS $\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}$.

When $\beta \rightarrow 0$, both $\langle e^{-\beta W}\rangle$ and $\langle e^{-\beta \widetilde{W}}\rangle$ converge to 1, and thus our approximate free energy difference will converge to the exact one.  The two ensemble averages also converge to the same value in the limit of $\beta \to \infty$ when the $\lambda$ protocol is adiabatic, which we prove below.  First, we examine $\langle e^{-\beta W}\rangle$ in the limit of $\beta \to \infty$.  We start by expanding the ensemble average in terms of energy eigenstates as
\begin{align}
\label{si:jarzynski}
   \langle e^{-\beta W}\rangle 
   &=\sum_{\epsilon}\sum_{\epsilon_t} \frac{e^{-\beta \epsilon}}{Z_0}e^{-\beta(\epsilon_{t}- \epsilon)} |\bra{U(t)\epsilon} \epsilon_t \rangle |^{2} \nonumber \\
   &= \sum_{\epsilon}\sum_{\epsilon_t} \frac{e^{-\beta \epsilon_t}}{Z_0} |\braket{U(t)\epsilon|\epsilon_t }|^{2} \nonumber \\&=\sum_{\epsilon_t} \frac{e^{-\beta \epsilon_t}}{Z_0}, 
 \end{align}
where $\epsilon$ labels the energy eigenstates of the initial Hamiltonian $H(0)$ and $\epsilon_t$ labels the energy eigenstates of the final $H(t)$ after the $\lambda$ protocol. In the first line, we have assumed a closed quantum system, and therefore, use the so-called two-measurement protocol (TMP) \cite{kurchan2000quantum, mukamel2003quantum, monnai2005unified, campisi2011colloquium} to define the work for each trajectory (see Ref. \cite{mukamel2003quantum} in particular for a derivation of this first identity). In the TMP, the energy of the initial system at thermal equilibrium at inverse temperature $\beta$ is measured, which collapses the system into an energy eigenstate $\ket{\epsilon}$ of the initial system Hamiltonian $H(0)$.  
The time-evolution operator $U(t)$ is then applied to the energy eigenstate, which evolves the system according to the $\lambda$ protocol.  A second measurement is then performed to measure the energy of the final system, which collapses the system to one of the energy eigenstates of the final Hamiltonian, which we denote by $\ket{\epsilon_t}$.  The work is defined as the difference between these two energy measurements.  In moving from the second to the third line in Eq.~\eqref{si:jarzynski}, we have used the normalization of the energy eigenstates and the unitary property of the time evolution operator to reduce $\sum_{\epsilon}|\langle U(t) \epsilon | \epsilon_{t} \rangle|^2=1$. 
When $\beta \to \infty$, we have
\begin{align}
\lim_{\beta \to \infty} \sum_{\epsilon_t} \frac{e^{-\beta \epsilon_t}}{Z_0}  =\lim_{\beta \to \infty} \frac{N_te^{-\beta \epsilon_{t_{min}}}}{Z_0}=\frac{N_t e^{-\beta \epsilon_{t_{min}}}}{N_0e^{-\beta \epsilon_{min}}},
\end{align}
where $\epsilon_{min}$ and $\epsilon_{t_{min}}$ are the smallest eigenvalues of $H(0)$ and $H(t)$, with degeneracies $N_0$ and $N_t$, respectively.  This is because as $\beta \to \infty$, the temperature goes to zero, and thus the system will only occupy the ground state.  In other words, the usual sum over energy eigenstates in the partition functions will only consist of the (potentially degenerate) ground state.  Therefore, we find that
\begin{align}
\lim_{\beta \to \infty} \langle e^{-\beta W}\rangle = \frac{N_t}{N_0}e^{-\beta(\epsilon_{t_{min}} - \epsilon_{min})}.
\end{align}

We now show that $\langle e^{-\beta \widetilde{W}}\rangle$ has the same limit when $\beta \to \infty$.
We expand the first term on the right-hand side of Eq.~\eqref{si:work_tilde} in terms of energy eigenstates
\begin{align}
    \frac{P(i)}{Z_0}= \frac{\bra{i} e^{-\beta H(0)} \ket{i}}{Z_0}=\frac{\sum_{\epsilon}e^{-\beta \epsilon} |\bra{\epsilon}i \rangle|^{2}}{Z_0}.
\end{align}
In the limit of $\beta \to \infty$
\begin{align}
\label{si:def_pi}
    \lim_{\beta \to \infty} \frac{P(i)}{Z_0}
    &= \frac{e^{-\beta \epsilon_{min}}\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}}{e^{-\beta \epsilon_{min}}N_0}\nonumber \\&=\frac{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}}{N_0}.
\end{align}
This is because in this limit, the temperature goes to zero, implying the system only occupies its ground state.  Next, we rewrite the exponent on the right-hand side of Eq.~\eqref{si:work_tilde} as
\begin{align}
\label{si:second_term}
   \bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}- \bra{\phi_i}H(0)\ket{\phi_i} 
   &= \frac{\bra{i}e^{-\beta H(0)/2}\big[U^{*}(t)H(t)U(t)-H(0)\big]e^{-\beta H(0)/2}\ket{i}}{P(i)}\nonumber
   \\&=\frac{\bra{i}e^{-\beta
   H(0)/2}U^{*}(t)H(t)U(t)e^{-\beta H(0)/2}\ket{i}}{P(i)} -
   \frac{\bra{i}e^{-\beta H(0)/2}H(0)e^{-\beta H(0)/2}\ket{i}}{P(i)},
\end{align}
where we have used the definition of the METTS $\ket{\phi_i}=\frac{e^{-\beta H/2} \ket{i}}{\sqrt{P(i)}}$.  The first term in Eq.~\eqref{si:second_term}  can be rewritten as 
%%KK make sure that every step can be followed in the next derivation
\begin{align}
\label{si_expansion}
    \frac{\bra{i}e^{-\beta H(0)/2}\big[U^{*}(t)H(t)U(t) \big]e^{-\beta H(0)/2}\ket{i}}{P(i)}
    &=\frac{\sum_{\epsilon,\epsilon'}\bra{i}e^{-\beta \epsilon /2} \ket{\epsilon}\bra{\epsilon}U^{*}(t)H(t)U(t)e^{-\beta \epsilon'/2}\ket{\epsilon'}\braket{\epsilon'|i}}{P(i)}.
\end{align}
We can simplify the right hand side of Eq.~\eqref{si_expansion} by using the relation $\bra{\epsilon}U^{*}(t)H(t)U(t)\ket{\epsilon'}=\delta_{\epsilon,\epsilon'}\bra{\epsilon}U^{*}(t)H(t)U(t)\ket{\epsilon}=\delta_{\epsilon,\epsilon'} \epsilon_t$, which is automatically satisfied by the adiabatic theorem in the non-degenerate case (and here, also assumed when there is degeneracy in the ground state), giving
\begin{align}
\frac{\sum_{\epsilon,\epsilon'}\bra{i}e^{-\beta \epsilon /2} \ket{\epsilon}\bra{\epsilon}U^{*}(t)H(t)U(t)e^{-\beta \epsilon'/2}\ket{\epsilon'}\braket{\epsilon'|i}}{P(i)}  =    \frac{\sum_{\epsilon}\bra{i}e^{-\beta \epsilon /2} \ket{\epsilon}\bra{\epsilon}U^{*}(t)H(t)U(t)e^{-\beta \epsilon/2}\ket{\epsilon}\braket{\epsilon|i}}{P(i)}. 
\end{align}
Then, in the limit of $\beta \to \infty$, 
\begin{align}
\lim_{\beta \to \infty }\frac{\sum_{\epsilon}\bra{i}e^{-\beta \epsilon /2} \ket{\epsilon}\bra{\epsilon}U^{*}(t)H(t)U(t)e^{-\beta \epsilon/2}\ket{\epsilon}\braket{\epsilon|i}}{P(i)} &=\frac{e^{-\beta \epsilon_{min}}\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}\bra{\epsilon_{min,l}} U^{*}(t)H(t)U(t) \ket{\epsilon_{min,l}}}{e^{-\beta\epsilon_{min}}\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2} }\nonumber
    \\&=\frac{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}\bra{\epsilon_{min,l}} U^{*}(t)H(t)U(t) \ket{\epsilon_{min,l}}}{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2} }.
\end{align}
%The second identity used the fact that $\bra{\epsilon}U^{*}(t)H(t)U(t)\ket{\epsilon'}=\delta_{\epsilon,\epsilon'}\bra{\epsilon}U^{*}(t)H(t)U(t)\ket{\epsilon}=\delta_{\epsilon,\epsilon'} \epsilon_t$. In the non-degenerate adiabatic case, this is automatically satisfied by adiabatic theorem.  When there is degeneracy in the ground state, this is the condition assumed. 
Altogether, the proof is finished because in an adiabatic process, as $\ket{U(t)\epsilon_{min}}=\ket{\epsilon_{t_{min}}}$ since the $n^{th}$ eigenstate of $H(0)$ is evolved into the $n^{th}$ eigenstate of $H(t)$. Thus the first term of Eq.~\eqref{si:second_term} is simplified into
\begin{equation}
    \frac{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2} \epsilon_{t_{min}}}{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2} }=\epsilon_{t_{min}}.
\end{equation}
The second term in Eq.~\eqref{si:second_term} becomes
\begin{align}
    \lim_{\beta \to \infty}\frac{\bra{i}e^{-\beta H(0)/2}\left[ -H(0) \right]e^{-\beta H(0)/2}\ket{i}}{P(i)}
    &=\lim_{\beta \to \infty} \frac{-\epsilon_{min}e^{-\beta \epsilon_{min}}\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}}{e^{-\beta\epsilon_{min}}\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2} }\nonumber 
    \\&=-\epsilon_{min},
\end{align}
where we have used the spectral decomposition of the Hamiltonian $H(0)=\sum_{\epsilon}\epsilon| \epsilon\rangle \langle \epsilon |$ and the definition of $P(i)$ from Eq.~\eqref{si:def_pi}.
%
Therefore, we have shown that asymptotically we are computing
%KK check the bottom--why is this different from the original Jarzysnki? why don't we have the degeneracy?
\begin{align}
    \sum_{i}\frac{\sum_{l=1}^{N_0}|\braket{\epsilon_{min,l}|i}|^{2}}{N_0}e^{-\beta(\epsilon_{t_{min}}-\epsilon_{min})}=e^{-\beta(\epsilon_{t_{min}}-\epsilon_{min})},
\end{align}
whereas the $\beta \to \infty$ limit of the true free energy difference $\Delta F$ is 
\begin{align}
    \frac{N_t}{N_0}e^{-\beta(\epsilon_{t_{min}}-\epsilon_{min})}.
\end{align}
%
If we restrict ourselves to systems with Hamiltonians that have non-degenerate ground states, then $N_t=N_0=1$ and this proof rigorously shows that our approximation is exact in the limit of $\beta \to \infty$. 
For the degenerate adiabatic case, two conditions ($N_t=N_0$ and $\bra{\epsilon}U^{*}(t)H(t)U(t)\ket{\epsilon'}=\delta_{\epsilon,\epsilon'} \epsilon_t$) are assumed.

\section{Analysis of the Typical Work Fluctuation Relation as an Upper Bound}

In this section, we show that the approximate free energy difference $\Delta \widetilde{F}$ computed with our algorithm is a rigorous upper bound for the exact free energy difference when the $\lambda$ protocol is adiabatic.  For a general $\lambda$ protocol, we derive a bound for the difference between our approximate and the exact free energy difference.

\subsection{Rigorous Upper Bound in the Adiabatic Regime}
%
Recall that the average of exponentiated work from the METTS ensemble is given by 
\begin{align}
    \langle e^{-\beta \widetilde{W}}\rangle &=\sum_i\frac{P(i)}{Z_0}e^{-\beta \big(\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}- \bra{\phi_i}H(0)\ket{\phi_i}\big)}.
    \label{si:exp_metts_work}
\end{align}
We begin by expanding the two terms in the exponential in the basis of energy eigenstates.  For the first term in the exponential in Eq.~\eqref{si:exp_metts_work} we get 
\begin{align}
    \bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}
    &=\sum_{\epsilon,\epsilon'} \bra{U(t) \epsilon'}H(t) \ket{U(t)\epsilon}\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon'}\nonumber
    \\&=\sum_{\epsilon,\epsilon'} \bra{ \epsilon_t'}H(t) \ket{\epsilon_t}\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon'}\nonumber
    \\&=\sum_{\epsilon,\epsilon'}\epsilon_t \delta_{\epsilon,\epsilon'}\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon'}\nonumber
    \\&=\sum_{\epsilon}\epsilon_t \braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}.
\end{align}
In the first line, we have expanded each METTS into a basis of energy eigenstates $\ket{\epsilon}$ of the initial Hamiltonian as $\ket{\phi_i} = \sum_{\epsilon} \braket{\epsilon|\phi_i}\ket{\epsilon}$.  
In the second line, we used the adiabatic theorem, which dictates that after time evolution by $U(t)$, an eigenstate of the initial Hamiltonian $\ket{\epsilon}$ will be evolved to a single eigenstate of the final Hamiltonian, which we denote $\ket{\epsilon_t}$. Thus, we may write $\ket{U(t) \epsilon}=\ket{\epsilon_t}$, where $\ket{\epsilon_t}$ is an eigenstate of the final Hamiltonian $H(t)$.  We emphasize that in this adiabatic limit, the eigenstate $\ket{\epsilon_t}$ is uniquely determined by $\ket{\epsilon}$.  In the third line, we have used $H(t)\ket{\epsilon_t} = \epsilon_t$ since $\ket{\epsilon_t}$ is an eigenstate of $H(t)$ with corresponding eigenvalue $\epsilon_t$.  And in the final line we have used the orthogonality of the eigenstates of the final Hamiltonian to remove one of the sums.  For the second term in the exponential in Eq.~\eqref{si:exp_metts_work} we use similar logic to derive
\begin{align}
    \bra{\phi_i}H(0)\ket{\phi_i}
    &=\sum_{\epsilon} \epsilon \braket{\phi_i|\epsilon} \braket{\epsilon |\phi_i}.
\end{align}
Therefore, 
\begin{align}
     \langle e^{-\beta \widetilde{W}}\rangle &=\sum_i\frac{P(i)}{Z_0}e^{-\beta(\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}- \bra{\phi(i)}H(0)\ket{\phi(i)})}\nonumber
     \\&=\sum_i\frac{P(i)}{Z_0} e^{-\sum_{\epsilon}\beta(\epsilon_t-\epsilon)\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}}.
     \label{si:metts_work_in_eigenstates}
\end{align}
Note that $\sum_{\epsilon} \ket{\epsilon}\bra{\epsilon}=I$ where $I$ is identity operator and thus  $\sum_{\epsilon}\braket{\phi_i|\epsilon}\braket{\epsilon|\phi_i}=\braket{\phi_i | \phi_i}=1$. 
We apply Jensen's inequality to $e^{-\sum_{\epsilon}\beta(\epsilon_t-\epsilon)\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}}$ (applicable because this is a convex function): for each $i$, i.e, $e^{-\sum_{\epsilon}\beta(\epsilon_t-\epsilon)\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}}\leq \sum_{\epsilon}e^{-\beta(\epsilon_t-\epsilon)}\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}$. This gives
\begin{align*}
    &\langle e^{-\beta \widetilde{W}}\rangle \leq
    \sum_i\sum_{\epsilon} \frac{P(i)}{Z_0} e^{-\beta(\epsilon_t-\epsilon)}\braket{\epsilon|\phi_i}\braket{\phi_i|\epsilon}\\
    &=\sum_i\sum_{\epsilon} \frac{P(i)}{Z_0} e^{-\beta(\epsilon_t-\epsilon)}\frac{\bra{\epsilon} e^{-\beta H(0)/2} \ket{i} \bra{\epsilon} e^{-\beta H(0)/2} \ket{i}}{P(i)}\\
    &=\sum_i\sum_{\epsilon} \frac{1}{Z_0}e^{-\beta \epsilon_t}\braket{\epsilon|i}\braket{i|\epsilon}=\sum_{\epsilon} \frac{1}{Z_0}e^{-\beta \epsilon_t}\\
    &=\frac{Z_t}{Z_0}=e^{-\beta \Delta F},
\end{align*}
where $Z_t = \sum_{\epsilon}e^{-\beta \epsilon_t}$ is the partition function for the final Hamiltonian.
Therefore, in the adiabatic limit, the approximate free energy computed with our algorithm is a strict upper bound for the true free energy difference
\begin{align*}
    \Delta\widetilde{F}=\frac{\ln\langle e^{-\beta \widetilde{W}}\rangle}{-\beta}\geq \Delta F.
\end{align*}

\subsection{A Bound for Computed Free Energy Differences in General Case}
In the general case, when the $\lambda$ protocol is not necessarily adiabatic, the time evolution operator $U(t)$ will not evolve an eigenstate of the initial Hamiltonian to a unique eigenstate of the final Hamiltonian.  Thus, the exponential factor in Eq.~\eqref{si:exp_metts_work} must be expanded in a new way, as shown below
\begin{align}
\label{si:metts_work_ineq}
    \langle e^{-\beta \widetilde{W}}\rangle 
    &=\sum_i\frac{P(i)}{Z_0}e^{-\beta(\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}- \bra{\phi_i}H(0)\ket{\phi_i})}\nonumber
    \\&=\sum_i\frac{P(i)}{Z_0}e^{-\beta\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}}e^{\beta \bra{\phi_i}H(0)\ket{\phi_i}}\nonumber
    \\ &=\sum_i\frac{P(i)}{Z_0}e^{-\beta\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}}e^{\sum_{\epsilon} \beta \epsilon \braket{\phi_i|\epsilon}\braket{\epsilon |\phi_i}}\nonumber
    \\&\leq \sum_i\frac{P(i)}{Z_0}e^{-\beta\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}}\sum_{\epsilon}e^{ \beta \epsilon }\braket{\phi_i|\epsilon}\braket{\epsilon |\phi_i}.
\end{align}
The last inequality is a direct application of Jensen's inequality. Next, we expand the METTS as $\ket{\phi_i}=\frac{e^{-\beta H/2} \ket{i}}{\sqrt{P(i)}}$ in the second sum in Eq.~\eqref{si:metts_work_ineq} to get
\begin{align}
    \sum_{\epsilon}e^{ \beta \epsilon }\braket{\phi_i|\epsilon}\braket{\epsilon |\phi_i}=\frac{\sum_{\epsilon}\braket{i|\epsilon} \braket{\epsilon |i}}{P(i)}=\frac{1}{P(i)}.
\end{align}
Therefore,
\begin{align}
    \langle e^{-\beta \widetilde{W}}\rangle 
    &\leq \sum_i\frac{P(i)}{Z_0}e^{-\beta\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}} \frac{1}{P(i)}\nonumber
    \\&=\sum_i\frac{1}{Z_0}e^{-\beta\bra{U(t)\phi_i}H(t)\ket{U(t)\phi_i}}\nonumber
    \\&=\sum_i\frac{1}{Z_0}e^{\sum_{\epsilon_t} -\beta \epsilon_t \braket{U(t)\phi_i|\epsilon_t}\braket{\epsilon_t |U(t)\phi_i}}\nonumber
    \\&\leq \sum_i\frac{1}{Z_0}\sum_{\epsilon_t} e^{ -\beta \epsilon_t }\braket{U(t)\phi_i|\epsilon_t}\braket{\epsilon_t |U(t)\phi_i}\nonumber
    \\&=\frac{1}{Z_0}\sum_{\epsilon_t}e^{-\beta \epsilon_t} \bra{\epsilon_t} \bigg(\sum_{i} \ket{U(t)\phi_i}\bra{U(t)\phi_i} \bigg) \ket{\epsilon_t}.
\end{align}
Note that the spectrum of $\sum_{i} \ket{U(t)\phi_i}\bra{U(t)\phi_i}$ is exactly the spectrum of matrix $M$, defined by
\begin{equation}
    M_{ij}=\braket{U(t)\phi_i|U(t)\phi_j}=\braket{\phi_i|\phi_j}
\end{equation}
Use $\sigma$ to denote the maximum absolute eigenvalue of $M$, then 
\begin{align}
    \bra{\epsilon_t} \bigg(\sum_{i} \ket{U(t)\phi_i}\bra{U(t)\phi_i}\bigg) \ket{\epsilon_t}\leq \sigma \braket{\epsilon_t|\epsilon_t}=\sigma.
\end{align}
Thus we arrive at the following bound for the average of the exponentiated pseudo-work values from the METTS ensemble
\begin{equation}
    \langle e^{-\beta \widetilde{W}}\rangle \leq \frac{\sigma}{Z_0}\sum_{\epsilon_t}e^{-\beta \epsilon_t}. 
\end{equation}
Therefore, the bound for the approximated free energy differences from our algorithm is
\begin{align}
\label{bound1}
   \Delta\widetilde{F} \geq -\frac{\ln \sigma}{\beta}+\Delta F.
\end{align}
In addition, for any unit vector $v$,
\begin{align*}
    \bra{v} \bigg( \sum_{i} \ket{U(t)\phi_i}\bra{U(t)\phi_i} \bigg) \ket{v}\leq 2^n.
\end{align*}
Thus $\sigma \leq 2^n$ and 
\begin{equation}
\label{eig_scaling}
\frac{\ln \sigma}{\beta}\leq \frac{n\ln2}{\beta}.
\end{equation} 
%
%We expect the free energy differences to scale extensively with system size; thus when the system is large, the main error to consider is the bound for $\sigma$ in Eq.~\eqref{eig_scaling}. 
Figure \ref{fig:bound} shows that this bound is almost an equality when $\beta$ is large. 
It also shows that when $\beta$ is large, $\Delta \widetilde{F}$ is likely to be an upper bound on $\Delta F$
because $\lim_{\beta \to \infty}\frac{\ln \sigma}{n\beta}=0$, and thus Eq.~\eqref{bound1} becomes $\Delta\widetilde{F} \geq \Delta F$. Thus, even in non-adiabatic cases, if $\beta$ is large, $\Delta \widetilde{F}$ measured from our algorithm will upper bound $\Delta F$.

\begin{figure}
	\centering
	\includegraphics[scale=0.5]{figures/supp_bound_sigma.pdf}
	\caption{Numerical results of $\frac{\ln\sigma}{n\beta}$ versus the bound, $\frac{\ln 2}{\beta}$, for different $\beta$ values for the transverse field Ising model. We see that as $\beta$ increases, $\frac{\ln \sigma}{n\beta}$ approaches the bound and also approaches $0$, making $\Delta \widetilde{F}$ a strict upper bound on $\Delta F$ in the $\beta \to \infty$ limit.}
	\label{fig:bound}
\end{figure}

\section{Comparison of $\Delta \widetilde{F}$ and $\langle W \rangle$}
In the previous section, we showed that $\Delta \widetilde{F}$ is a strict upper bound for the true free energy difference when the $\lambda$ protocol is adiabatic.  For a general $\lambda$ protocol, we empirically find that $\Delta \widetilde{F}$ remains an upper bound for a range of spin-model Hamiltonians and values of $\beta$, and furthermore, provides a tighter upper bound than the average work $\langle W \rangle$, which is known to be a loose upper bound in non-adiabatic cases by the reversible work theorem.
%%KK is this the best metric to show to say we're getting close to exact?
Figure \ref{fig:heisenberg} shows a comparison of $\Delta \widetilde{F}$ (blue) and $\langle W \rangle$ (orange) for Heisenberg models with 5-, 6-, and 7-qubits for two different $\lambda$ protocols computed numerically with our algorithm. The black dashed line shows the analytic free energy difference $\Delta F$ for reference. The top row shows results for a fast $\lambda$ protocol, where the total time $\tau = 0.001$, which places this simulation in the non-adiabatic regime.  The bottom row shows results for a slower $\lambda$ protocol, where the total time $\tau = 10$, which places this simulation closer to an adiabatic regime.  We see that for all cases, $\Delta F \le \Delta\widetilde{F} \le \langle W \rangle$, which empirically shows that $\Delta \widetilde{F}$ remains an upper bound for the true free energy difference $\Delta F$ for a wide range of systems.  In all cases, our algorithm provides a close approximation to the true free energy difference, or at least a tighter upper bound for it than the average work.
\begin{figure}[ht]
    \centering
    \includegraphics[scale=0.55]{figures/METTS_FE_comparison_Heisenberg.pdf}
    \caption{Comparison of $\Delta \widetilde{F}$ and $\langle W \rangle$ for a Heisenberg model with 5-, 6-, adm 7-qubits at various inverse temperatures $\beta$, for two different $\lambda$ protocols.  (a-c) A fast $\lambda$ protocol that takes a total time $\tau = 0.001$. (d-f) A slow $\lambda$ protocol that takes a total time $\tau = 10$. }
    \label{fig:heisenberg}
\end{figure}
 
\section{Error mitigation}
Two forms of error mitigation were used to post-process our results from the real quantum processor, bringing the measured free energy differences into closer agreement with their analytic values.  The first is readout (RO) error mitigation.  RO error is the error associated with measurement of the qubits.  If the qubit is in the spin-up state, there is a small probability of the measurement reading spin-down, and vice versa.  To mitigate this error, we use Qiskit's ``mitigation" class, relying on its measurement calibration methods.  The process begins by generating an ensemble of circuits, each of which prepares the qubits into one of the computational basis states.  Next, each circuit is measured a large number of times to compute the probability of measuring the qubits to be in each of the $2^N$ basis states, where $N$ is the number of qubits considered.  From these probabilities, a calibration matrix can be generated.  If there is no noise, the calibration matrix is just the identity.  However, this matrix tends to be densely populated with non-zero values for the real quantum processors.  Once this calibration matrix has been computed for a given quantum processing unit (QPU), it can be used to correct results from that machine for the experimental circuits of interest. 

\begin{figure}[ht]
	\centering
	\includegraphics[scale=0.55]{figures/3qubits_QC_FE_RO_only.png}
	\caption{Free energies computed with our algorithm on an IBM quantum processing unit (QPU) before (blue dashed line) and after (red dotted line) readout (RO) error mitigation is performed. For reference, the analytically computed free energies are shown in black.}
	\label{fig:RO_mitigation}
\end{figure}

Figure \ref{fig:RO_mitigation} shows the result of applying RO error mitigation to the raw results for free energy differences computed with our algorithm for a 3-qubit TFIM from the QPU.  The raw QPU results are shown in the blue dashed line, while the post-processed results after RO error mitigation are shown in the red dotted line.  The solid black line shows the analytic free energy differences for reference.  While RO error mitigtion does bring the computed free energy differences closer to their expected values, it is still not enough to retrieve quantitatively good results.  Hence, we perform a second form of error mitigation to combat gate errors from the 2-qubit entangling gates (i.e, CNOT gates).

This error mitigation technique is known as zero-noise extrapolation (ZNE) \cite{temme2017error}, and is used to combat errors from $CNOT$ gates, which are one of the largest sources of error when executing circuits on current quantum hardware.  The basic idea is to generate two additional circuits for each experiment circuit.  The first of these additional circuits is constructed by adding two $CNOT$ gate immediately following each $CNOT$ gate found in the experiment circuit.  Adding two $CNOT$ gates is equivalent to adding an identity gate, so does not alter the state of the qubits in theory.  However, each $CNOT$ gate has an associated error rate, so adding additional $CNOT$ gates will cause more accumulation of error.  The second of these additional circuits is constructed by adding four $CNOT$ gates immediately following each $CNOT$ gate found in the experiment circuit.  Again, this is equivalent to adding an identity gate, but introduces further accumulation of error.  In total, three circuits then run for each experiment: the original experiment circuit, the 3-$CNOT$ circuit, and the 5-$CNOT$ circuit.  A curve (either linear or quadratic) can then be fit to the measured results from the three circuits.  This line of best fit can then be used to extrapolate to a ``zero-noise" result.

\begin{figure}[ht]
	\centering
	\includegraphics[scale=0.55]{figures/3qubits_QC_FE_ZNE_only.png}
	\caption{Free energies computed with our algorithm on an IBM quantum processing unit (QPU) before (blue dashed line) and after (red dotted line) zero-noise extrapolation (ZNE) error mitigation is performed. For reference, the analytically computed free energies are shown in black.}
	\label{fig:ZNE_mitigation}
\end{figure}

Figure \ref{fig:ZNE_mitigation} shows the result of applying ZNE error mitigation to the previously shown raw results from the QPU.  The raw QPU results are shown in the blue dashed line, while the post-processed results after ZNE error mitigation are shown in the red dotted line.  The solid black line shows the expected free energies computed analytically for reference.

\section{Sources of Error}
METTS are relatively straightforward to prepare on the quantum computer, as they only require creating a initial product state (a computational basis state) and evolving this state in imaginary time  by $\beta/2$, where $\beta$ is the desired system inverse temperature.  In order to perform imaginary-time evolution on the quantum computer, the QITE algorithm \cite{motta2020determining} must be used, which approximates the non-unitary imaginary-time evolution operator with a unitary one.  The algorithm generates a quantum circuit by adding small time-steps that evolve the system in imaginary-time by $\Delta \beta$.  The sub-circuit for each time-step $\Delta \beta$ is constructed based on measurements of the circuit comprising all previous time-steps.  In this way, the circuit is  systematically built up time-step by time-step until the total target imaginary time is reached.  
\begin{figure}[ht]
	\centering
	\includegraphics[scale=0.55]{figures/error_analysis.png}
	\caption{Percent error of free energy differences for a 3-qubit TFIM computed with METTS that are generated numerically (blue) versus using the QITE algorithm (red).  Here a total of 10 imaginary time-steps were used in the QITE algorithm for generating the METTS.}
	\label{fig:error_analysis}
\end{figure}

The error arising from the QITE approximation depends on $\Delta \beta$ and can be made systematically smaller by decreasing the size of $\Delta \beta$.  This, however, will require more time-steps for a given total imaginary-time, and thus require additional computational resources to construct.  Figure \ref{fig:error_analysis} shows the percent error in the free energy differences for a 3-qubit TFIM at various inverse temperatures $\beta$ when computing the METTS numerically (blue) versus approximating them with the QITE algorithm (red).  Here, a total of 10 imaginary time-steps were used in the QITE algorithm to generate the METTS for each inverse temperature $\beta$.  Increasing the number of time-steps should decrease the error, though at the cost of longer circuit synthesis times and longer quantum circuits.
 
The other potentially significant source of error stems from Trotter error, which arises from approximating the real-time evolution operator that evolves our system through time as $\lambda$ varied from 0 to 1.  This approximation breaks the real-time evolution into many small time-steps of size $\Delta t$, with the error dependent on $\Delta t$.  The error can be made systematically smaller by decreasing $\Delta t$.  Decreasing $\Delta t$ will require more time-steps for a given total simulation time, which in general leads to larger and larger quantum circuits, which do not perform as well on NISQ devices.  For certain system Hamiltonians, however, a method presented in \cite{bassman2021constantdepth} can be used to generate constant-depth circuits no matter how many time-steps are used.  This allows one to create quantum circuits with arbitrarily small time-steps that are feasible to run on quantum hardware, and which thereby reduce Trotter error to negligible values.  The method works for any system that can be mapped to a free-fermion model, which includes the TFIM that we simulate.  Thus, we were able to effectively remove Trotter error from our simulations.

%\section{Notes for Paper}
%\begin{itemize}
%    \item ~\cite{deffner2016quantum} this one is important for understanding the one point measurement definition, which maybe we need to implement for TFD
%    \item other quantum papers calculating free energies (or related quantities): ~\cite{francis2020many}
%\end{itemize}


%(One note on~\cite{roncaglia2014work}: this looks like a promising later term algorithm for generating quantum work distributions, but I think not suited to NISQ; it's too similar to phase estimation, relying on a ton of ancilla qubits to get high accuracy. I think we should stress this point. It's not entirely clear what they did in their plot, but they have 10+5 qubits, so I'm assuming they didn't run it on hardware--I think we can sell this point.  This is also something for future consideration though; makes sense that we can entangle the ancillas and get a value of work out that way)

\bibliographystyle{iopart-num}
\bibliography{main.bib}
\end{document}
